Exploring Climate-Related Anxiety Through Social Media Content

This study explores climate-related anxiety as expressed through social media discussions on Reddit. Using natural language processing techniques, we analyse large-scale textual data to identify recurring themes, emotional patterns, and how these evolve over time. Text data was preprocessed and analysed using BERTopic for topic modelling and a transformer-based model for emotion classification across 28 categories using the RoBERTa-base GoEmotions model. Results show that climate-related discourse is structured around a small number of core themes, primarily separating action-oriented discussions like advocacy and policy from informational and reflective content. Emotional analysis reveals that negative emotions such as fear and sadness are more prominent in posts, while comments often introduce a wider range of responses, including care, encouragement, and neutral reactions. These findings suggest that online climate discourse is shaped not only by the topics being discussed, but also by how users engage with and respond to one another. This work provides an initial framework for understanding climate-related anxiety through large-scale social media analysis and highlights opportunities for improving future models, expanding platform coverage, and incorporating youth-centred perspectives.

==> appendices/code_snippets/bertopic_construction.py <==
def compute_embeddings(docs_dict):
    DEFAULT_EMBEDDING_MODEL = "sentence-transformers/all-MiniLM-L12-v2"
    TWITTER_EMBEDDING_MODEL = "sentence-transformers/all-MiniLM-L12-v2"

    embeddings_dict = {}
    embedding_models = {}

    for name, docs in docs_dict.items():
        model_name = DEFAULT_EMBEDDING_MODEL

        if model_name not in embedding_models:
            embedding_models[model_name] = SentenceTransformer(model_name)

        embedding_model = embedding_models[model_name]

        print(f"Computing {name} embeddings using {model_name}...")
        embeddings_dict[name] = embedding_model.encode(docs, batch_size=128, show_progress_bar=True)
        embedding_models[name] = embedding_model

    return embeddings_dict, embedding_models

def create_submodels(params=None):
    params = params or {
        "min_df": 0.05,
        "max_df": 0.9,
        "n_neighbors": 6,
        "min_cluster_size": 7,
        "min_topic_size": 7,
    }

    # Twitter-specific stopwords to filter artifacts that slip through preprocessing
    twitter_stopwords = [
        'https', 'http', 'co', 'rt', 'amp', 't', 'www', 'url', 'pic',
        'twitter', 'com', 'ru', 'tldrs'
        ] # do we really need this? we can take these out much earlier

    vectorizer_model = CountVectorizer(
        ngram_range=(1, 2),
        min_df=params["min_df"],
        max_df=params["max_df"],
        stop_words=twitter_stopwords  # Fallback to catch any Twitter artifacts
    ) # look into removing the stopwords

    umap_model = UMAP(
        n_neighbors=params["n_neighbors"],
        n_components=5,
        metric='cosine',
        low_memory=False,
        random_state=42
    )

    hdbscan_model = HDBSCAN(
        min_cluster_size=params["min_cluster_size"],
        min_samples=params["min_samples"],
        metric='euclidean',
        prediction_data=True #need to check this param
    )

    mmr_model = MaximalMarginalRelevance(diversity=0.3)
    representation_model = mmr_model

    return vectorizer_model, umap_model, hdbscan_model, representation_model

def bert_model(dataset_name, docs, embeddings, embedding_model, params=None):
    if not docs:
        print(f"No docs provided for {dataset_name}. Skipping topic modeling.")
        return None, None, None

    params = params or {}
    vectorizer_model, umap_model, hdbscan_model, representation_model = create_submodels(params)

    print(f"Topic modeling for {dataset_name}...")

    topic_model = BERTopic(
        embedding_model=embedding_model,
        umap_model=umap_model,
        hdbscan_model=hdbscan_model,
        vectorizer_model=vectorizer_model,
        representation_model=representation_model,
        min_topic_size=params.get("min_topic_size", 7),
        #nr_topics=params["nr_topics"], # dealing with the ValueError: zero-size array
        nr_topics=params["nr_topics"],
    )

    start_time = time.time()
    try:
        topics, probs = topic_model.fit_transform(docs, embeddings)
        return topic_model, topics, probs
    except ValueError as e:
        if "After pruning, no terms remain" in str(e):
            raise
        return None, None, None
    except Exception as e:
        print(f"Error during {dataset_name} topic modeling: {e}")
        traceback.print_exc()
        return None, None, None
    finally:
        end_time = time.time()
        elapsed_seconds = end_time - start_time
        print(f"{dataset_name} topic modeling completed in {elapsed_seconds:.3f} seconds")

==> appendices/code_snippets/dtm_implementation.py <==
# Dynamic topic modeling with BERTopic
topics_over_time = topic_model.topics_over_time(
    docs=docs,
    timestamps=timestamps,
    nr_bins=30,
    evolution_tuning=True,
    global_tuning=True,
)

fig = topic_model.visualize_topics_over_time(
    topics_over_time,
    top_n_topics=10,
)

==> appendices/code_snippets/emotion_inference.py <==
results = analyzer(
    batch,
    padding=True,
    truncation=True,
    max_length=256
)

top_k = sorted(
    emotion_list,
    key=lambda x: x["score"],
    reverse=True
)[:3]

label.append(top_k[0]["label"])

==> appendices/code_snippets/emotion_models.py <==
emotion_reddit = "SamLowe/roberta-base-go_emotions"
emotion_twitter = "boltuix/bert-emotion"

emotion_analyzer_twitter = pipeline(
    "text-classification",
    model=emotion_twitter,
    top_k=None
)

emotion_analyzer_reddit = pipeline(
    "text-classification",
    model=emotion_reddit,
    top_k=None
)

def choose_emotion_model(dataset_name, models):
    if "twitter" in dataset_name.lower():
        return models["emotion_twitter"]
    return models["emotion_reddit"]
